Enhancing Resiliency of Sketch-based Security via LSB Sharing-based Dynamic Late Merging

With the exponentially growing Internet traffic, sketch data structure with a probabilistic algorithm has been expected to be an alternative solution for non-compromised (non-selective) security monitoring. While facilitating counting within a confined memory space, the sketch's memory efficiency and accuracy were further pushed to their limit through finer-grained and dynamic control of constrained memory space to adapt to the data stream's inherent skewness (i.e., Zipf distribution), namely small counters with extensions. In this paper, we unveil a vulnerable factor of the small counter design by introducing a new sketch-oriented attack, which threatens a stream of state-of-the-art sketches and their security applications. With the root cause analyses, we propose Siamese Counter with enhanced adversarial resiliency and verified feasibility with extensive experimental and theoretical analyses. Under a sketch pollution attack, Siamese Counter delivers 47% accurate results than a state-of-the-art scheme, and demonstrates up to 82% more accurate estimation under normal measurement scenarios.

==> figures/get_flow_2tuple.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d8eb75ae-ba5e-483c-8441-6a6b46671034",
   "metadata": {},
   "outputs": [],
   "source": [
    "import glob\n",
    "import pandas as pd\n",
    "import logging\n",
    "from IPython.display import clear_output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "cd6c9b72-228a-494f-a51d-614219ce4a22",
   "metadata": {},
   "outputs": [],
   "source": [
    "logger = logging.getLogger(__name__)\n",
    "\n",
    "logging.basicConfig(\n",
    "    filename='logfile.log',\n",
    "    level=logging.DEBUG,\n",
    "    format='%(asctime)s - %(levelname)s - %(message)s'\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "67ef9c63-a6c9-470e-a75f-88529472dc4c",
   "metadata": {},
   "outputs": [],
   "source": [
    "from enum import IntEnum\n",
    "from typing import List\n",
    "\n",
    "class PktType(IntEnum):\n",
    "    IPv4 = 0\n",
    "    IPv6 = 1\n",
    "    ICMP = 2\n",
    "    IGMP = 3\n",
    "    TCP_SYN = 4\n",
    "    TCP_ACK = 5\n",
    "    TCP_FIN = 6\n",
    "    TCP_RST = 7\n",
    "    UDP = 8\n",
    "    UNKNOWN = 9\n",
    "\n",
    "def set_pkt_type_code(cd: int, t: PktType) -> int:\n",
    "    return cd | (1 << t)\n",
    "\n",
    "def get_pkt_type_code(t: PktType) -> int:\n",
    "    return 1 << t\n",
    "\n",
    "def test_pkt_type_code(cd: int, t: PktType) -> bool:\n",
    "    return cd & (1 << t) != 0\n",
    "\n",
    "class StackType(IntEnum):\n",
    "    F_ICMP = 0\n",
    "    F_IGMP = 1\n",
    "    F_TCP = 2\n",
    "    F_UDP = 3\n",
    "    F_UNKNOWN = 4\n",
    "\n",
    "\n",
    "def get_pkt_stack_code(st: StackType) -> int:\n",
    "    return 1 << st\n",
    "\n",
    "def convert_packet2stack_code(pc: int) -> int:\n",
    "    if test_pkt_type_code(pc, PktType.ICMP):\n",
    "        return get_pkt_stack_code(StackType.F_ICMP)\n",
    "    if test_pkt_type_code(pc, PktType.IGMP):\n",
    "        return get_pkt_stack_code(StackType.F_IGMP)\n",
    "    if test_pkt_type_code(pc, PktType.UDP):\n",
    "        return get_pkt_stack_code(StackType.F_UDP)\n",
    "    if test_pkt_type_code(pc, PktType.UNKNOWN):\n",
    "        return get_pkt_stack_code(StackType.F_UNKNOWN)\n",
    "    # Assuming the packet is TCP if none of the above conditions are met\n",
    "    return get_pkt_stack_code(StackType.F_TCP)\n",
    "\n",
    "def determine_class(labels):\n",
    "    unique_labels = set(labels)  # Get the unique values in the labels list\n",
    "    if unique_labels == {1}:\n",
    "        return 1\n",
    "    elif unique_labels == {0}:\n",
    "        return 0\n",
    "    else:\n",
    "        return \"N/A\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "38ed51cc-237b-426c-af0a-1bf9ed6bfbdb",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "spam50\n",
      "Writing file: 111\n",
      "webcompanion\n",
      "Writing file: 202\n",
      "telnetpwdla\n",
      "Writing file: 200\n",
      "ccleaner\n",
      "Writing file: 91297\n",
      "netbios_lrscan\n",
      "Writing file: 517114\n",
      "feiwo\n",
      "Writing file: 1606\n",
      "ntprdos\n",
      "Writing file: 659\n",
      "persistence\n",
      "Writing file: 657\n",
      "lrtcpdos10\n",
      "Writing file: 77\n",
      "scrapy\n",
      "Writing file: 276\n",
      "koler\n",
      "Writing file: 418\n",
      "agentinject\n",
      "Writing file: 143734\n",
      "magic\n",
      "Writing file: 90110\n",
      "dns_lrscan\n",
      "Writing file: 502442\n",
      "sshpwdla\n",
      "Writing file: 400\n",
      "sshpwdsm\n",
      "Writing file: 60\n",
      "trojanminer\n",
      "Writing file: 202\n",
      "plankton\n",
      "Writing file: 750\n",
      "sqlscan\n",
      "Writing file: 77692\n",
      "penetho\n",
      "Writing file: 1006\n",
      "ackport\n",
      "Writing file: 26\n",
      "lrtcpdos05\n",
      "Writing file: 77\n",
      "wannalocker\n",
      "Writing file: 418\n",
      "snojan\n",
      "Writing file: 807\n",
      "trickster\n",
      "Writing file: 90110\n",
      "zsone\n",
      "Writing file: 1006\n",
      "ransombo\n",
      "Writing file: 418\n",
      "httpscan\n",
      "Writing file: 62972\n",
      "dnsrdos\n",
      "Writing file: 209\n",
      "dnsscan\n",
      "Writing file: 63174\n",
      "spam100\n",
      "Writing file: 191\n",
      "snmp_lrscan\n",
      "Writing file: 195426\n",
      "httpsscan\n",
      "Writing file: 126640\n",
      "telnetpwdmd\n",
      "Writing file: 100\n",
      "telnet_lrscan\n",
      "Writing file: 1235684\n",
      "http_lrscan\n",
      "Writing file: 1076890\n",
      "ntpscan\n",
      "Writing file: 66153\n",
      "adload\n",
      "Writing file: 202\n",
      "emotet\n",
      "Writing file: 102040\n",
      "sshpwdmd\n",
      "Writing file: 88710\n",
      "icmpsdos\n",
      "Writing file: 104460\n",
      "memcachedrdos\n",
      "Writing file: 169\n",
      "crossfirela\n",
      "Writing file: 223410\n",
      "ssh_lrscan\n",
      "Writing file: 94621\n",
      "csfr\n",
      "Writing file: 143732\n",
      "trickbot\n",
      "Writing file: 90910\n",
      "oracle\n",
      "Writing file: 2\n",
      "xss\n",
      "Writing file: 143732\n",
      "paraminject\n",
      "Writing file: 143734\n",
      "ipidaddr\n",
      "Writing file: 1653\n",
      "charrdos\n",
      "Writing file: 209\n",
      "icmpscan\n",
      "Writing file: 137201\n",
      "crossfiremd\n",
      "Writing file: 192955\n",
      "synsdos\n",
      "Writing file: 166295\n",
      "sslscan\n",
      "Writing file: 143079\n",
      "cldaprdos\n",
      "Writing file: 1309\n",
      "rstsdos\n",
      "Writing file: 133437\n",
      "ssdprdos\n",
      "Writing file: 1309\n",
      "sshscan\n",
      "Writing file: 352816\n",
      "crossfiresm\n",
      "Writing file: 40490\n",
      "mazarbot\n",
      "Writing file: 418\n",
      "lrtcpdos02\n",
      "Writing file: 48\n",
      "coinminer\n",
      "Writing file: 89910\n",
      "vlc_lrscan\n",
      "Writing file: 385562\n",
      "ipidport\n",
      "Writing file: 100758\n",
      "icmp_lrscan\n",
      "Writing file: 1762376\n",
      "dridex\n",
      "Writing file: 202\n",
      "rdp_lrscan\n",
      "Writing file: 1307896\n",
      "riprdos\n",
      "Writing file: 509\n",
      "mobidash\n",
      "Writing file: 418\n",
      "telnetpwdsm\n",
      "Writing file: 88558\n",
      "thbot\n",
      "Writing file: 202\n",
      "svpeng\n",
      "Writing file: 143873\n",
      "codeinject\n",
      "Writing file: 143079\n",
      "webshell\n",
      "Writing file: 143077\n",
      "spam1\n",
      "Writing file: 2\n",
      "sality\n",
      "Writing file: 8050\n",
      "bitcoinminer\n",
      "Writing file: 202\n",
      "smtp_lrscan\n",
      "Writing file: 228526\n",
      "udpsdos\n",
      "Writing file: 133460\n"
     ]
    }
   ],
   "source": [
    "column_names = [\"IP Version\", \"Source Address\", \"Destination Address\", \"Source Port\", \"Destination Port\", \"Time Stamp\", \"Packet Code\", \"Packet Length\"]\n",
    "data_type_format = ['int8', 'str', 'str', 'Int64', 'Int64', 'Int64', 'Int64', 'Int64'] \n",
    "\n",
    "dtype_dict = dict(zip(column_names, data_type_format))\n",
    "\n",
    "n = 50\n",
    "\n",
    "stats = []\n",
    "\n",
    "for d in glob.glob(\"../data/*.data\"):\n",
    "    try:\n",
    "        f_ = str(d).split('/')[-1].split('.')[0]\n",
    "        print(f_)\n",
    "        df = pd.read_csv(d, names=column_names, header=None, sep=\" \", dtype=dtype_dict)\n",
    "        \n",
    "        with open(f\"../data/{d.split('/')[-1].split('.')[0]}.label\", 'r') as file:\n",
    "            lines = file.readlines()\n",
    "            if(len(lines) == 1):\n",
    "                label_col = [c for c in lines[0]][:-1]\n",
    "    \n",
    "        if len(df) == len(label_col):\n",
    "            df[\"Labels\"] = label_col\n",
    "        else:\n",
    "            print(\"Length of the Label not equal to length of the data file\")\n",
    "    \n",
    "        df['Labels'] = df['Labels'].astype(int)\n",
    "    \n",
    "        df = df[df['IP Version'] == 4 ]\n",
    "        assert(len(df.dropna()) == len(df))\n",
    "        \n",
    "        df['Stack Code'] = df['Packet Code'].apply(convert_packet2stack_code)\n",
    "        \n",
    "        #assert(len(df) - len(df.drop_duplicates()) == 0)\n",
    "    \n",
    "        df = df.drop(columns=['Packet Code', 'IP Version'])\n",
    "        \n",
    "        #grouped_df = df.groupby(['Source Address', 'Destination Address', 'Source Port', 'Destination Port', 'Stack Code' ]).agg(Labels=('Labels', list), Packet_Count=('Labels', 'count')).reset_index()\n",
    "        grouped_df = df.groupby(['Source Address', 'Destination Address']).agg(Labels=('Labels', list), Times=('Time Stamp', list), Pktl=('Packet Length', list), Packet_Count=('Labels', 'count')).reset_index()\n",
    "        def all_equal(lst):\n",
    "            return all(x == lst[0] for x in lst)\n",
    "        #clear_output(wait=True)\n",
    "        grouped_df['All_Equal'] = grouped_df['Labels'].apply(all_equal)        \n",
    "        grouped_df = grouped_df[(grouped_df['All_Equal'] == True) & (grouped_df['Labels'].apply(lambda x: 1 in x))]\n",
    "\n",
    "        grouped_df = grouped_df.drop(columns=['Labels', 'All_Equal'])\n",
    "        \n",
    "        print(\"Writing file:\", len(grouped_df))\n",
    "        grouped_df.to_csv(f'{f_}/atk_2tuple.csv', index=False)\n",
    "    \n",
    "    except Exception as e:\n",
    "        \n",
    "        logger.error(f\"Error processing file {d}: {e}\")\n",
    "        logger.exception(e)\n",
    "        logger.log(level=logging.INFO, msg=grouped_df['Class'].index)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "59ef3da2-845a-4da9-a39a-b9f85530f243",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python My Env",
   "language": "python",
   "name": "python-my-env"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

